Knock, Knock. Who's There? On the Security of LG's Knock Codes

Knock Codes are a knowledge-based unlock authentication scheme used on LG smartphones where a user enters a code by tapping or "knocking" a sequence on a 2x2 grid. While a lesser used authentication method, as compared to PINs or Android patterns, there is likely a large number of Knock Code users; we estimate, 700,000--2,500,000 in the US alone. In this paper, we studied Knock Codes security asking participants to select codes on mobile devices in three settings: a control treatment, a blocklist treatment, and a treatment with a larger, 2x3 grid. We find that Knock Codes are significantly weaker than other deployed authentication, e.g., PINs or Android patterns. In a simulated attacker setting, 2x3 grids offered no additional security, but blocklisting was more beneficial, making Knock Codes' security similar to Android patterns. Participants expressed positive perceptions of Knock Codes, but usability was challenged. SUS values were "marginal" or "ok" across treatments. Based on these findings, we recommend deploying blacklists for selecting a Knock Code because it improves security but has limited impact on usability perceptions.

==> makediff.sh <==
#!/bin/bash

ORIG=../2020-SOUPS
NEW=../2020-SOUPS-final

for f in `ls *.tex`
do
    latexdiff $ORIG/$f $f > $f 
         

